Multilingual Syntax-aware Language Modeling through Dependency Tree Conversion

Incorporating stronger syntactic biases into neural language models (LMs) is a long-standing goal, but research in this area often focuses on modeling English text, where constituent treebanks are readily available. Extending constituent tree-based LMs to the multilingual setting, where dependency treebanks are more common, is possible via dependency-to-constituency conversion methods. However, this raises the question of which tree formats are best for learning the model, and for which languages. We investigate this question by training recurrent neural network grammars (RNNGs) using various conversion methods, and evaluating them empirically in a multilingual setting. We examine the effect on LM performance across nine conversion methods and five languages through seven types of syntactic tests. On average, the performance of our best model represents a 19 \% increase in accuracy over the worst choice across all languages. Our best model shows the advantage over sequential/overparameterized LMs, suggesting the positive effect of syntax injection in a multilingual setting. Our experiments highlight the importance of choosing the right tree formalism, and provide insights into making an informed decision.

==> fig/graph/10M-clams.py <==
# libraries
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams['hatch.linewidth'] = 0.6

acc_mat = []
std_mat = []
with open("data/CLAMS-RNNG-10M-avg.csv") as f:
    for i, line in enumerate(f):
        if i == 0:
            continue
        acc_list = list(map(float, line.rstrip().split(',')[1:-1]))
        acc_mat.append(acc_list)
with open("data/CLAMS-RNNG-10M-std.csv") as f:
    for i, line in enumerate(f):
        if i == 0:
            continue
        std_list = list(map(float, line.rstrip().split(',')[1:-1]))
        std_mat.append(std_list)

# set width of bars
barWidth = 0.08

# Set position of bar on X axis
r = [np.arange(7)]
for i in range(8):
    rprev = r[i]
    if i % 3 == 2:
        rnext = np.array([x + barWidth + 0.04 for x in rprev])
    else:
        rnext = np.array([x + barWidth for x in rprev])
    r.append(rnext)

langs = ["en", "fr", "de", "he", "ru"]
w = 2
hatches = ['-' * w] * 3 + ['/' * 2 * w] * 3 + ['\\' * 2 * w] * 3
colors = ['#1f77b4', '#ff7f0e', '#2ca02c'] * 3
legends = [
    'flat-X', 'flat-POS', 'flat-DEP', 'left-X', 'left-POS', 'left-DEP',
    'right-X', 'right-POS', 'right-DEP'
]

plt.tight_layout()
fig, axlist = plt.subplots(5, 1, figsize=(6.0, 3.8), dpi=500)

for i, lang in enumerate(langs):
    ax = axlist[i]
    ax.set_title(lang, x=0.02, y=0.64, fontsize=7)
    ax.set_xlim(-0.35, 6.9)
    # fig.set_title(langs[i], loc='center', y=0.92, fontsize=7)
    labels = [0, 0.2, 0.4, 0.6, 0.8, 1.0]
    ax.set_yticks(labels)
    ax.set_yticklabels(labels, fontsize=4)
    ax.grid(axis='y', which='major', color='black', linewidth=0.08)
    for j in range(9):
        ax.bar(r[j],
               acc_mat[9 * i + j],
               yerr=std_mat[9 * i + j],
               error_kw={
                   "elinewidth": 0.5,
                   "capthick": 0.5
               },
               capsize=0.6,
               width=barWidth,
               edgecolor='white',
               linewidth=0.5,
               hatch=hatches[j],
               color=colors[j],
               label=legends[j])
    if i != 4:
        ax.tick_params(labelbottom=False, bottom=False)

# Add xticks on the middle of the group bars
xlabels = [
    'Simple', 'VP coord (short)', 'VP coord (long)', 'Across subj. rel.',
    'Within obj. rel.', 'Across obj. rel.', 'Across prep.'
]
locs, xlabels = plt.xticks([r + 4 * barWidth + 0.04 for r in range(7)],
                           xlabels)
# plt.setp(xlabels, rotation=30, fontsize=3)
plt.subplots_adjust(left=0.04, right=0.99, bottom=0.06, top=0.92)
plt.setp(xlabels, fontsize=5)
plt.legend(ncol=9, bbox_to_anchor=(0.5, 6.3), loc="upper center", fontsize=5)

plt.savefig('10M-clams.png')

==> fig/graph/80M-clams.py <==
# libraries
import numpy as np
import matplotlib.pyplot as plt

plt.tight_layout()
fig, axlist = plt.subplots(5, 1, dpi=500, figsize=(3, 3.2))

acc_mat = []
std_mat = []
with open("data/CLAMS-RNNG-80M.csv") as r, open(
        "data/CLAMS-LSTM-80M.csv") as l, open("data/CLAMS-M20.csv") as m:
    for i, (rline, lline, mline) in enumerate(zip(r, l, m)):
        if i == 0:
            continue
        elif i <= 5:
            acc_list_r = list(map(float, rline.rstrip().split(',')[1:-1]))
            acc_list_l = list(map(float, lline.rstrip().split(',')[1:-1]))
            acc_list_m = list(map(float, mline.rstrip().split(',')[1:-1]))
            acc_mat.append(acc_list_r)
            acc_mat.append(acc_list_l)
            acc_mat.append(acc_list_m)
        else:
            std_list_r = list(map(float, rline.rstrip().split(',')[1:-1]))
            std_list_l = list(map(float, lline.rstrip().split(',')[1:-1]))
            std_list_m = list(map(float, mline.rstrip().split(',')[1:-1]))
            std_mat.append(std_list_r)
            std_mat.append(std_list_l)
            std_mat.append(std_list_m)

# set width of bars
barWidth = 0.23

# Set position of bar on X axis
r1 = np.arange(7)
r2 = [x + barWidth for x in r1]
r3 = [x + barWidth for x in r2]

langs = ["en", "fr", "de", "he", "ru"]

for i, ax in enumerate(axlist):
    ax.set_title(langs[i], x=0.05, y=0.55, fontsize=7)
    ax.set_xlim(-0.8, 6.8)
    labels = [0, 0.2, 0.4, 0.6, 0.8, 1.0]
    ax.set_yticks(labels)
    ax.set_yticklabels(labels, fontsize=4)
    ax.grid(axis='y', which='major', color='black', linewidth=0.08)
    ax.bar(r1,
           acc_mat[3 * i],
           yerr=std_mat[3 * i],
           width=barWidth,
           error_kw={
               "elinewidth": 0.5,
               "capthick": 0.5
           },
           capsize=0.6,
           linewidth=0.5,
           color='#d62728',
           edgecolor='white',
           label='flat-DEP RNNG')
    ax.bar(r2,
           acc_mat[3 * i + 1],
           yerr=std_mat[3 * i + 1],
           width=barWidth,
           error_kw={
               "elinewidth": 0.5,
               "capthick": 0.5
           },
           capsize=0.6,
           linewidth=0.5,
           color='#9467bd',
           edgecolor='white',
           label='LSTM (N20)')
    ax.bar(r3,
           acc_mat[3 * i + 2],
           yerr=std_mat[3 * i + 2],
           width=barWidth,
           error_kw={
               "elinewidth": 0.5,
               "capthick": 0.5
           },
           capsize=0.6,
           linewidth=0.5,
           color='#8c564b',
           edgecolor='white',
           label='LSTM (M20)')
    if i != 4:
        ax.tick_params(labelbottom=False, bottom=False)

# Add xticks on the middle of the group bars
labels = [
    'Simple', 'VP coord (short)', 'VP coord (long)', 'Across subj. rel.',
    'Within obj. rel.', 'Across obj. rel.', 'Across prep.'
]
locs, labels = plt.xticks([r + barWidth for r in range(7)], labels)
plt.subplots_adjust(left=0.08, right=0.98, bottom=0.14, top=0.92)
plt.setp(labels, rotation=30, fontsize=5)

plt.legend(ncol=3, bbox_to_anchor=(0.5, 6.3), loc="upper center", fontsize=5)
plt.savefig('80M-clams.png')
